TSPP: A Unified Benchmarking Tool for Time-series Forecasting

While machine learning has witnessed significant advancements, the emphasis has largely been on data acquisition and model creation. However, achieving a comprehensive assessment of machine learning solutions in real-world settings necessitates standardization throughout the entire pipeline. This need is particularly acute in time series forecasting, where diverse settings impede meaningful comparisons between various methods. To bridge this gap, we propose a unified benchmarking framework that exposes the crucial modelling and machine learning decisions involved in developing time series forecasting models. This framework fosters seamless integration of models and datasets, aiding both practitioners and researchers in their development efforts. We benchmark recently proposed models within this framework, demonstrating that carefully implemented deep learning models with minimal effort can rival gradient-boosting decision trees requiring extensive feature engineering and expert knowledge.

==> generate_definition_plot.py <==
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
from sklearn.preprocessing import StandardScaler

pems = pd.read_csv('/workspace/datasets/pems_bay/pems_bay.csv', index_col=0)

scaler = StandardScaler()
x = scaler.fit_transform(pems[['Avg Speed', 'Avg Occupancy', 'Total Flow']])
pems[['Avg Speed', 'Avg Occupancy', 'Total Flow']]=x

x1 = pems[['Avg Speed', 'Avg Occupancy', 'Total Flow']][:192].reset_index()
x2 = pems[['Avg Speed', 'Avg Occupancy', 'Total Flow']][50000:50192].reset_index()
x3 = pems[['Avg Speed', 'Avg Occupancy', 'Total Flow']][20000:20192].reset_index()

red_line_index = 168

fig, axes = plt.subplots(7, gridspec_kw={'height_ratios': [1, 1, 1, 1, 0.5, 1, 1]}, figsize=(12,10))

axes[0].plot(x1['Avg Speed'][:red_line_index+1], color='blue')
axes[0].plot(x1['Avg Speed'][red_line_index:])
axes[0].set_ylabel('$X^1$', rotation=0)

axes[1].plot(x1['Avg Occupancy'], color='green')
axes[1].plot(x1['Total Flow'], color='lightgreen')
axes[1].set_ylabel('$C^1$', rotation=0)

axes[2].plot(x2['Avg Speed'][:red_line_index+1], color='blue')
axes[2].plot(x2['Avg Speed'][red_line_index:])
axes[2].set_ylabel('$X^2$', rotation=0)

axes[3].plot(x2['Avg Occupancy'], color='green')
axes[3].plot(x2['Total Flow'], color='lightgreen')
axes[3].set_ylabel('$C^2$', rotation=0)


axes[4].text(0.5, 0.5, '...', transform=axes[4].transAxes, ha='center', va='center', fontsize=20)

axes[4].spines['top'].set_visible(False)
axes[4].spines['right'].set_visible(False)
axes[4].spines['bottom'].set_visible(False)
axes[4].spines['left'].set_visible(False)
axes[4].set_xticks([])
axes[4].set_yticks([])

axes[5].plot(x3['Avg Speed'][:red_line_index+1], color='blue')
axes[5].plot(x3['Avg Speed'][red_line_index:])
axes[5].set_ylabel('$X^n$', rotation=0)
axes[6].plot(x3['Avg Occupancy'], color='green')
axes[6].plot(x3['Total Flow'], color='lightgreen')
axes[6].set_ylabel('$C^n$', rotation=0)


for i, ax in enumerate(axes):
    ax.set_xticklabels([])
    ax.set_yticklabels([])
    if i == 4:
        continue
    ax.axvline(168, color='r', linestyle='--')
    ax.grid(True)
    
noise_scale = 0.05
for i, ax in enumerate(axes):
    if i in [0, 2, 5]:
        x = ax.lines[1].get_xdata()
        y = ax.lines[1].get_ydata()
        noise = np.random.normal(scale=noise_scale, size=len(y))
        y_noisy = y.copy()
        y_noisy += noise
        ax.plot(x, y_noisy, color='orange', linestyle='--', linewidth=1.5)

# Create new axis
pos = axes[0].get_position()
pos_new = [pos.x0, pos.y1 + 0.005, pos.width, pos.height * 0.2]
ax_new = fig.add_axes(pos_new, sharex=axes[0])
ax_new.set_axis_off()

# Add double-sided arrow and label "T"
ax_new.annotate("", xy=(0, 0.5), xytext=(red_line_index, 0.5), xycoords='data', textcoords='data', arrowprops=dict(arrowstyle="<->", connectionstyle="arc3"))
ax_new.text((red_line_index)/2, 0.6, 'T', ha='center', va='bottom')

# Add double-sided arrow and label "h"
x_max = len(x1['Avg Speed'])
ax_new.annotate("", xy=(red_line_index, 0.5), xytext=(x_max, 0.5), xycoords='data', textcoords='data', arrowprops=dict(arrowstyle="<->", connectionstyle="arc3"))
ax_new.text((x_max + red_line_index)/2, 0.6, 'h', ha='center', va='bottom')

plt.show()
